Observations on Porting In-memory KV stores to Persistent Memory

Systems that require high-throughput and fault tolerance, such as key-value stores and databases, are looking to persistent memory to combine the performance of in-memory systems with the data-consistent fault-tolerance of nonvolatile stores. Persistent memory devices provide fast bytea-ddressable access to non-volatile memory. We analyze the design space when integrating persistent memory into in-memory key value stores and quantify performance tradeoffs between throughput, latency, and and recovery time. Previous works have explored many design choices, but did not quantify the tradeoffs. We implement persistent memory support in Redis and Memcached, adapting the data structures of each to work in two modes: (1) with all data in persistent memory and (2) a hybrid mode that uses persistent memory for key/value data and non-volatile memory for indexing and metadata. Our experience reveals three actionable design principles that hold in Redis and Memcached, despite their very different implementations. We conclude that the hybrid design increases throughput and decreases latency at a minor cost in recovery time and code complexity

==> bin/aspell.sh <==
#!/bin/bash

DIC=$(dirname "$0")/../aspell.words
FILE=$1

# p: skip a param
# P: don't skip a param
# o: skip an optional param
# O: don't skip an optional param
TEXCMD=(--add-tex-command="autoref p"
        --add-tex-command='begin pop'
	      --add-tex-command='bibliography p'
      	--add-tex-command='bibliographystyle p'
      	--add-tex-command='cc p'
      	--add-tex-command='citeauthor p'
      	--add-tex-command='color p'
      	--add-tex-command='definecolor ppp'
      	--add-tex-command='eqref p'
      	--add-tex-command='fvset p'
      	--add-tex-command='hypersetup p'
      	--add-tex-command='lstset p'
      	--add-tex-command='mathit p'
      	--add-tex-command='mathrm p'
      	--add-tex-command='includeplot p'
      	--add-tex-command='includepdf p'
      	--add-tex-command='therev p'
      	--add-tex-command='newcommand pp'
      	--add-tex-command='renewcommand pp'
      	--add-tex-command='usetikzlibrary p'
      	--add-tex-command='DeclareMathOperator pp'
      	--add-tex-command='VerbatimInput p'
        --add-tex-command='includefig pp')

touch $DIC

aspell --lang en -x --mode=tex "${TEXCMD[@]}" -p $(pwd)/$DIC -c $FILE

VER=$(head -1 $DIC)
tail -n +2 $DIC | LC_ALL=C sort > $DIC~

echo $VER > $DIC
cat $DIC~ >> $DIC
rm $DIC~


==> bin/backup.sh <==
#!/bin/bash 
################
#
# Script to back up file using current timestamp as suffix.
# 
# Author: Ryan
#
# Usage: 
#     ./backup.sh             - backup whole directory
#     ./backup.sh paper.pdf   - backup the paper.pdf

usage()
{
cat << EOF
    Usage: $0 [OPTIONS] [FILES] - backup the current directory(default) or a specified file(s)

    OPTIONS:

        -h help

EOF
}
while getopts "f:h" OP
do
    case $OP in
        h)
            usage
            exit 1
            ;;
        ?)
            usage
            exit 
            ;;
    esac
done
shift $(($OPTIND - 1))
if [ $# -eq 0 ]; then
    if [ -f paper.pdf ]; then
        cp paper.pdf paper.`date +%Y.%m.%d.%H.%M`.pdf
    else
        tar czvf `date +%Y.%m.%d.%H.%M.%S`.tar.gz *
    fi
    exit 1
fi
for FILE in "$@"
do
    cp $FILE $FILE.`date +%Y.%m.%d.%H.%M`
done


==> bin/count_code_changes.py <==
#!/usr/bin/env python
import os
import sys
import argparse

total_source_files = set()
modified_source_files = set()
modifications = 0

parser = argparse.ArgumentParser()
parser.add_argument("--new_sources", default=["pslab.h", "pslab.c"], nargs='+', help="new source files")
parser.add_argument("--macro", default="PSLAB", help="macro name in #ifdef for counting")
parser.add_argument("--ignore_comments", action="store_true", help="whether to ignore comments in counting the changes")
parser.add_argument("indir", metavar="DIRECTORY", help="input directory")

def find_changes(fpath, macro, ignore_comments):
    global modifications, modified_source_files
    with open(fpath, "r") as fsource:
        change_set = []
        changes = None
        for line in fsource:
            sline = line.strip()
            if sline.startswith("#ifdef " + macro):
                changes = [line]
            elif changes:
                changes.append(line)
                if sline.startswith("#endif"):
                    change_set.append(changes)
                    changes = None

    if not change_set:
        return
    print "============%s=============" % (fpath)
    modified_source_files.add(fpath)
    block_comments = False
    for changes in change_set:
        for change in changes:
            schange = change.strip()
            if ignore_comments:
                if schange.startswith("//"):
                    # single line comments
                    continue
                if schange.startswith("/*"):
                    if schange.endswith("*/"):
                        # single line comments
                        continue
                    # start of block comments
                    block_comments = True
                    continue
                if block_comments:
                    if schange.endswith("*/"):
                        # end of block comments
                        block_comments = False
                    continue
            if not schange:
                # ignore empty lines
                continue
            modifications += 1
            sys.stdout.write(change)

def find_source(fpath, new_sources, macro, ignore_comments):
    global modifications, modified_source_files, total_source_files 
    for root, dirs, files in os.walk(fpath):
        for f in files:
            if f in new_sources:
                fpath = os.path.join(root, f)
                of = open(fpath, "r")
                modifications += len(of.readlines())
                of.close()
                modified_source_files.add(fpath)
                total_source_files.add(fpath)
                continue
            if f.endswith(".c") or f.endswith(".h"):
                if f.startswith("."):
                    continue
                fpath = os.path.join(root, f)
                total_source_files.add(fpath)
                find_changes(fpath, macro, ignore_comments)

args = parser.parse_args()

find_source(args.indir, args.new_sources, args.macro, args.ignore_comments)

print "Added %d SLOC, changed %d/%d files in total" % (modifications, len(modified_source_files), len(total_source_files))
print sorted(total_source_files)
print sorted(modified_source_files)


==> code/dict.c <==
int dictResize(dict *d)
{
  int minimal;

  if (!dict_can_resize || dictIsRehashing(d)) return DICT_ERR;
  minimal = d->ht[0].used;
  if (minimal < DICT_HT_INITIAL_SIZE)
    minimal = DICT_HT_INITIAL_SIZE;
  return dictExpand(d, minimal);
}


==> code/main.c <==
int main(int argc, char *argv[]) 
{
    return 0;
}


==> plot/parselib.py <==
import pandas as pd

def parse_throughput(fpath):
    # parse data from CSV
    df = pd.read_csv(fpath, skiprows=1, names=['Number of Keys', 'Throughput'], index_col=0, na_values=['#DIV/0!'])
    # first row (0 key) is meaningless 
    # df = df.drop(df.index[0])
    # div by zero rows are meaningless
    df = df.dropna()
    # discard invalid negative values 
    # return df[df.iloc[:,0] > 0]
    return df


==> plot/plot_average_throughputs_latencies.py <==
#!/usr/bin/env python

import sys
import os
import string
import pandas as pd
from datetime import datetime
import matplotlib.pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import MultipleLocator
import numpy as np
import argparse
import matplotlib
from parselib import parse_throughput

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rc('text', usetex=True)

parser = argparse.ArgumentParser()
parser.add_argument('-o', '--output', help="path to output image file")
parser.add_argument('-i', '--input', help="path to input throughput file")
parser.add_argument('--split', action='store_true', help="whether to split the subplots to a separate figure")
parser.add_argument('--silent', action='store_true', help="whether to show the plot or not")

def hatch_bar(df, ax):
    bars = ax.patches
    hatches = '+o-\\/'
    hatch_repeats = 3 
    all_hatches = []
    for h in hatches:
        all_hatches.extend([h * hatch_repeats] * len(df))
    for bar, hatch in zip(bars, all_hatches):
        bar.set_hatch(hatch)

def plot(args):
    df = pd.read_csv(args.input, index_col=0)

    headers = {'base_redis': 'Base Redis', 'redis_rdb': 'Redis w/ Snapshot', 'full_redis': 'Fully Persistent Redis', 
            'hybrid_redis': 'Hybrid Redis', 'base_memcached': 'Base Memcached', 'full_memcached': 'Fully Persistent Memcached', 
            'hybrid_memcached': 'Hybrid Memcached'}
    metrics = {'throughput': 'Average Throughput', 'latency': 'Average Latency'}

    redis_headers = [headers['base_redis'], headers['full_redis'], headers['hybrid_redis']]
    redis_designs = ['Base\nRedis', 'Fully Persist.\n Redis', 'Hybrid\nRedis']
    # redis_headers = [headers['base_redis'], headers['redis_rdb'], headers['full_redis'], headers['hybrid_redis']]
    # redis_designs = ['Base\nRedis', 'Redis w/\nSnapshot', 'Fully Persist.\n Redis', 'Hybrid\nRedis']
    redis_latencies = df.loc[metrics['latency'], redis_headers]
    redis_throughputs = df.loc[metrics['throughput'], redis_headers]

    memcached_headers = [headers['base_memcached'], headers['full_memcached'], headers['hybrid_memcached']]
    memcached_designs = ['Base\nMemcached', 'Fully Persis.\nMemcached', 'Hybrid\nMemcached']
    memcached_latencies = df.loc[metrics['latency'], memcached_headers]
    memcached_throughputs = df.loc[metrics['throughput'], memcached_headers]

    # set up plot

    if args.split:
        figs = [None] * 4
        axes = [None] * 4
        for i in range(4):
            figs[i], axes[i] = plt.subplots(figsize=(3.1,1.8))
        axarr = np.array(axes).reshape((2, 2))
    else:
        figure, axarr = plt.subplots(2, 2, figsize=(7,4))
        figs = [figure]

    # plot and format
    redis_throughputs.plot.bar(ax=axarr[0, 0], rot=0, zorder=3)
    redis_latencies.plot.bar(ax=axarr[0, 1], rot=0, zorder=3)
    memcached_throughputs.plot.bar(ax=axarr[1, 0], rot=0, zorder=3)
    memcached_latencies.plot.bar(ax=axarr[1, 1], rot=0, zorder=3)

    for idx, ax in enumerate(axarr.flat):
        # turn on grid 
        ax.grid(axis='y', linestyle='--')
        # hatch bar
        hatch_bar(redis_throughputs, ax)
        # specify axis labels
        # ax.set_xlabel('Design', fontsize=15)
        ax.set_xlabel('', fontsize=15)
        if args.split:
            ax.tick_params(axis='y', which='major', labelsize=10)
            ax.tick_params(axis='x', which='major', labelsize=11)
        else:
            ax.tick_params(axis='both', which='major', labelsize=12)

    # new line for x labels
    for ax in axarr[0, :]:
        ax.xaxis.set_ticklabels(redis_designs)
    for ax in axarr[1, :]:
        ax.xaxis.set_ticklabels(memcached_designs)

    for ax in axarr[:, 0]:
        ax.set_ylabel('Throughput (op/s)', fontsize=14)
        ax.set_ylim(ymin=0)

        # number format
        ax.yaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x) / 1000.0 ).rstrip('0').rstrip('.') + 'K'))

    for ax in axarr[:, 1]:
        ax.set_ylabel('Avg Latency ($\mu$s)', fontsize=14)
        ax.yaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(float(x) * 1000000.0)))

    axarr[0, 0].yaxis.set_major_locator(MultipleLocator(100000))
    axarr[1, 0].yaxis.set_major_locator(MultipleLocator(20000))
    axarr[0, 1].yaxis.set_major_locator(MultipleLocator(0.000003))
    axarr[1, 1].yaxis.set_major_locator(MultipleLocator(0.000005))

    # plt.tight_layout()
    if args.output:
        if len(figs) > 1:
            for idx, fig in enumerate(figs):
                base, ext = os.path.splitext(args.output)
                fig.savefig('%s_%s%s' %(base, string.ascii_lowercase[idx], ext), bbox_inches='tight')
        else:
            plt.savefig(args.output, bbox_inches='tight', pad_inches=0.05)
    if not args.silent:
        plt.show()

if __name__ == '__main__':
    args = parser.parse_args()
    if not args.input:
        sys.stderr.write('Must specify input data file\n')
        parser.print_help()
        sys.exit(1)
    plot(args)


==> plot/plot_clients_throughput.py <==
#!/usr/bin/env python

import sys
import os
import pandas as pd
from datetime import datetime
import matplotlib.pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import MultipleLocator
import numpy as np
import argparse
import matplotlib
from parselib import parse_throughput

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rc('text', usetex=True)

parser = argparse.ArgumentParser()
parser.add_argument('-o', '--output', help="path to output image file")
parser.add_argument('--sys', choices=['redis', 'memcached'], help="redis or memcached")
parser.add_argument('--split', action='store_true', help="whether to split the base redis/memcached data file")
parser.add_argument('--base', help="path to base redis/memcached data file")
parser.add_argument('--hybrid', help="path to hybrid redis/memcached data file")
parser.add_argument('--full', help="path to fully persistent redis data file")
parser.add_argument('--silent', action='store_true', help="whether to show the plot or not")

def plot(args):
    df_base = pd.read_csv(args.base, index_col=0)
    df_hybrid = pd.read_csv(args.hybrid, index_col=0)
    df_full = pd.read_csv(args.full, index_col=0)

    # set up plot
    if args.split:
        figure, axarr = plt.subplots(2, figsize=(5.5,2.8), sharex=True, gridspec_kw = {'wspace':0.05, 'hspace':0.05})
        format_axarr = axarr
    else:
        figure, ax = plt.subplots(figsize=(5.5,3))
        axarr = [ax, ax]
        format_axarr = [ax]

    # plot and format
    df_base['throughput'].plot(ax=axarr[1], color='#00A000', linewidth=1.5, marker='o', label='Base ' + args.sys.capitalize())
    df_full['throughput'].plot(ax=axarr[0], color='#A00000', linewidth=1.5, marker='^', label='Fully Persistent')
    df_hybrid['throughput'].plot(ax=axarr[1], color='#0344FC', linewidth=1.5, marker='s', label='Hybrid')

    # specify axis labels
    axarr[1].set_xlabel('Client threads', fontsize=15)

    # turn on grid for all ax
    for ax in format_axarr:
        ax.grid(axis='y', linestyle='--')
        if args.sys == 'memcached':
            ax.yaxis.set_major_locator(MultipleLocator(20000))
        ax.xaxis.set_major_locator(MultipleLocator(2))
        ax.get_yaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x) / 1000.0 ).rstrip('0').rstrip('.') + 'K'))
        ax.tick_params(axis='both', which='major', labelsize=12)

    if args.split:
        figure.text(0.02, 0.5, 'Throughput (op/s)', ha='center', va='center', rotation='vertical', fontsize=15)
        handles0, labels0 = axarr[0].get_legend_handles_labels()
        handles1, labels1 = axarr[1].get_legend_handles_labels()
        handles = handles0 + handles1
        labels = labels0  + labels1
        axarr[0].legend(handles, labels, frameon=False, loc='upper center', ncol=3, bbox_to_anchor=(0.5, 1.4), columnspacing=0.3, prop=dict(size=14))
    else:
        axarr[1].set_ylabel('Throughput (op/s)', fontsize=15)
        ax.legend(frameon=False, loc='upper center', ncol=3, bbox_to_anchor=(0.5, 1.25), columnspacing=0.3, prop=dict(size=14))

    plt.tight_layout()
    if args.output:
        plt.savefig(args.output, bbox_inches='tight')
    if not args.silent:
        plt.show()

if __name__ == '__main__':
    args = parser.parse_args()
    if not args.sys:
        sys.stderr.write('Must specify system name: redis or memcached\n')
        parser.print_help()
        sys.exit(1)
    if not args.base or not args.hybrid or not args.full:
        sys.stderr.write('Must specify input data file for base, hybrid and fully persistent\n')
        parser.print_help()
        sys.exit(1)
    plot(args)


==> plot/plot_custom_bench_throughput.py <==
#!/usr/bin/env python

import sys
import os
import pandas as pd
from datetime import datetime
import matplotlib.pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import MultipleLocator
import numpy as np
import argparse
import matplotlib
from parselib import parse_throughput

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rc('text', usetex=True)

parser = argparse.ArgumentParser()
parser.add_argument('-o', '--output', help="path to output image file")
parser.add_argument('--sys', choices=['redis', 'memcached'], help="redis or memcached")
parser.add_argument('--split', action='store_true', help="whether to split the base redis/memcached data file")
parser.add_argument('--base', help="path to base redis/memcached data file")
parser.add_argument('--hybrid', help="path to hybrid redis/memcached data file")
parser.add_argument('--full', help="path to fully persistent redis data file")
parser.add_argument('--silent', action='store_true', help="whether to show the plot or not")

def plot(args):
    df_base = parse_throughput(args.base)
    df_hybrid = parse_throughput(args.hybrid)
    df_full = parse_throughput(args.full)

    # set up plot

    if args.split:
        figure, axarr = plt.subplots(2, figsize=(5.5,2.8), sharex=True, gridspec_kw = {'wspace':0.05, 'hspace':0.05})
        format_axarr = axarr
    else:
        figure, ax = plt.subplots(figsize=(5.5,3.2))
        axarr = [ax, ax]
        format_axarr = [ax]

    # plot and format
    
    df_base['Throughput'].plot(ax=axarr[0], color='#00A000', linewidth=1.5, marker='o', markersize=3, label='Base ' + args.sys.capitalize())
    df_full['Throughput'].plot(ax=axarr[1], color='#A00000', linewidth=1.5, marker='^', markersize=3, label='Fully Persistent')
    df_hybrid['Throughput'].plot(ax=axarr[1], color='#0344FC', linewidth=1.5, marker='s', markersize=3, label='Hybrid')

    # specify axis labels
    axarr[1].set_xlabel('Number of keys', fontsize=15)

    # number format
    axarr[1].get_xaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x) / 1000.0 ).rstrip('0').rstrip('.') + 'K'))

    # turn on grid for all ax
    for ax in format_axarr:
        ax.grid(axis='y', linestyle='--')
        if args.sys == 'memcached':
            ax.yaxis.set_major_locator(MultipleLocator(20000))
        ax.get_yaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x) / 1000.0 ).rstrip('0').rstrip('.') + 'K'))
        ax.tick_params(axis='both', which='major', labelsize=12)

    if args.split:
        figure.text(0.02, 0.5, 'Throughput (op/s)', ha='center', va='center', rotation='vertical', fontsize=15)
        handles0, labels0 = axarr[0].get_legend_handles_labels()
        handles1, labels1 = axarr[1].get_legend_handles_labels()
        handles = handles0 + handles1
        labels = labels0  + labels1
        axarr[0].legend(handles, labels, frameon=False, loc='upper center', ncol=3, bbox_to_anchor=(0.5, 1.4), columnspacing=0.3, markerscale=2, prop=dict(size=14))
    else:
        axarr[1].set_ylabel('Throughput (op/s)', fontsize=15)
        ax.legend(frameon=False, loc='upper center', ncol=3, bbox_to_anchor=(0.5, 1.25), columnspacing=0.3, markerscale=2, prop=dict(size=14))

    plt.tight_layout()
    if args.output:
        plt.savefig(args.output, bbox_inches='tight')
    if not args.silent:
        plt.show()

if __name__ == '__main__':
    args = parser.parse_args()
    if not args.sys:
        sys.stderr.write('Must specify system name: redis or memcached\n')
        parser.print_help()
        sys.exit(1)
    if not args.base or not args.hybrid or not args.full:
        sys.stderr.write('Must specify input data file for base, hybrid and fully persistent\n')
        parser.print_help()
        sys.exit(1)
    plot(args)


==> plot/plot_latency_histogram.py <==
#!/usr/bin/env python

import sys
import os
import pandas as pd
import math
from datetime import datetime
import matplotlib.pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import MultipleLocator
import numpy as np
import argparse
import matplotlib

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rc('text', usetex=True)

parser = argparse.ArgumentParser()
parser.add_argument('-o', '--output', help="path to output image file")
parser.add_argument('--sys', choices=['redis', 'memcached'], help="redis or memcached")
parser.add_argument('--hybrid', help="path to hybrid data file")
parser.add_argument('--full', help="path to fully persistent data file")
parser.add_argument('--silent', action='store_true', help="whether to show the plot or not")

def parse_latency(fpath):
    df = pd.read_csv(fpath, names=['latency'])
    df = df[df['latency'] > 0]
    df = df * 1000 * 1000
    return df['latency']

def plot(args):
    # parse data from CSV
    df_hybrid = parse_latency(args.hybrid)
    df_full = parse_latency(args.full)

    # set up plot
    figure, ax = plt.subplots(figsize=(5.5,2.8))

    # plot and format
    hybrid_bins = range(int(math.floor(min(df_hybrid))), int(math.ceil(max(df_hybrid))) + 1, 1)
    full_bins = range(int(math.floor(min(df_full))), int(math.ceil(max(df_full))) + 1, 1)

    bin_start = int(math.floor(min(min(df_hybrid), min(df_full))))
    bin_end = int(math.ceil(max(max(df_hybrid), max(df_full)))) + 1
    bins = range(bin_start, bin_end, 1)

    # df_hybrid.hist(ax=ax, bins=hybrid_bins, color='#00A000', label='Hybrid', width=2)
    # df_full.hist(ax=ax, bins=full_bins, color='#A00000', label='Fully Persistent', width=2)

    # this would plot the histogram side-by-side
    ax.hist([df_hybrid, df_full], bins=bins, color=['#00A000', '#A00000'], label=['Hybrid', 'Fully Persistent'], width=0.5, density=True)

    # turn on grid
    ax.grid(axis='y', linestyle='--')

    # specify axis labels
    ax.set_xlabel(r'Latency ($\mu$s)', fontsize=12)
    ax.set_ylabel('Frequency', fontsize=12)
    ax.tick_params(axis='both', which='major', labelsize=12)

    # both the latency and frequency has long tail, use log-scale
    ax.set_yscale('log', nonposy='clip')
    ax.set_xscale('log', nonposx='clip')

    # turn frequency into percentage
    vals = ax.get_yticks()
    ax.set_yticklabels(['{:.2f}\%'.format(x * 100) for x in vals])

    # plot legends
    if args.sys == 'redis':
        ax.legend(frameon=False, loc='upper center', ncol=2)
    elif args.sys == 'memcached':
        ax.legend(frameon=False, loc='upper right', ncol=1)

    plt.tight_layout()
    if args.output:
        plt.savefig(args.output, bbox_inches='tight')
    if not args.silent:
        plt.show()

if __name__ == '__main__':
    args = parser.parse_args()
    if not args.sys:
        sys.stderr.write('Must specify system {redis,memcached}\n')
        parser.print_help(sys.stderr)
        sys.exit(1)
    if not args.hybrid or not args.full:
        sys.stderr.write('Must specify input data file for hybrid, fully persistent\n')
        parser.print_help(sys.stderr)
        sys.exit(1)
    plot(args)


==> plot/plot_memcached_recovery.py <==
#!/usr/bin/env python

import sys
import os
import pandas as pd
from datetime import datetime
import matplotlib.pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import MultipleLocator
import numpy as np
import argparse
import matplotlib

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rc('text', usetex=True)

parser = argparse.ArgumentParser()
parser.add_argument('-o', '--output', help="path to output image file")
parser.add_argument('--silent', action='store_true', help="whether to show the plot or not")
parser.add_argument('input', help="path to input data file")

def plot(args):
    # parse data from CSV
    df = pd.read_csv(args.input, index_col=0)
    df = df * 1000

    # set up plot
    figure, ax = plt.subplots(figsize=(5.5,2.8))

    # plot and format

    df['Hybrid'].plot(ax=ax, color='#0344FC', linewidth=2, marker='s')
    df['Fully Persistent'].plot(ax=ax, color='#A00000', linewidth=2, marker='^', label='Fully Persistent')

    # turn on grid
    ax.grid(axis='y', linestyle='--')

    # specify axis labels
    ax.set_xlabel('Number of keys', fontsize=15)
    ax.set_ylabel('Recovery time (ms)', fontsize=15)

    # number format
    ax.get_xaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x) / 1000.0 ).rstrip('0').rstrip('.') + 'K'))
    ax.get_yaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x), ',')))
    ax.tick_params(axis='both', which='major', labelsize=12)

    # plot legends
    ax.legend(frameon=False, loc='upper left', bbox_to_anchor=(0, 1.05), labelspacing=0.3, ncol=1, prop=dict(size=14))

    plt.tight_layout()
    if args.output:
        plt.savefig(args.output, bbox_inches='tight')
    if not args.silent:
        plt.show()

if __name__ == '__main__':
    args = parser.parse_args()
    if not args.input:
        sys.stderr.write('Must specify input data file\n')
        sys.exit(1)
    plot(args)


==> plot/plot_memcached_ycsb_throughput.py <==
#!/usr/bin/env python

import sys
import os
import pandas as pd
from datetime import datetime
import matplotlib.pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import MultipleLocator
import numpy as np
import argparse
import matplotlib
from parselib import parse_throughput

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rc('text', usetex=True)

parser = argparse.ArgumentParser()
parser.add_argument('-o', '--output', help="path to output image file")
parser.add_argument('--hybrid', help="path to hybrid redis data file")
parser.add_argument('--full', help="path to fully persistent redis data file")
parser.add_argument('--silent', action='store_true', help="whether to show the plot or not")

def plot(args):
    df_hybrid = parse_throughput(args.hybrid)
    df_full = parse_throughput(args.full)

    # set up plot
    figure, ax = plt.subplots(figsize=(5.5,2.8))

    # plot and format
    df_hybrid['Throughput'].plot(ax=ax, color='#00A000', linewidth=1.5, label='Hybrid')
    df_full['Throughput'].plot(ax=ax, color='#A00000', linewidth=1.5, label='Fully Persistent')

    # turn on grid 
    ax.grid(axis='y', linestyle='--')

    # specify axis labels
    ax.set_xlabel('Number of operations', fontsize=12)
    ax.set_ylabel('Throughput (op/s)', fontsize=12)

    ax.set_ylim(ymin=0)

    # number format
    ax.get_xaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x) / 1000.0 ).rstrip('0').rstrip('.') + 'K'))
    ax.get_yaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x) / 1000.0 ).rstrip('0').rstrip('.') + 'K'))
    ax.tick_params(axis='both', which='major', labelsize=12)
    ax.yaxis.set_major_locator(MultipleLocator(10000))

    # include legend
    ax.legend(frameon=False, loc='upper center', ncol=2, bbox_to_anchor=(0.5, 1.2))

    plt.tight_layout()
    if args.output:
        plt.savefig(args.output, bbox_inches='tight')
    if not args.silent:
        plt.show()

if __name__ == '__main__':
    args = parser.parse_args()
    if not args.hybrid or not args.full:
        sys.stderr.write('Must specify input data file for hybrid, fully persistent\n')
        parser.print_help()
        sys.exit(1)
    plot(args)


==> plot/plot_redis_recovery.py <==
#!/usr/bin/env python

import sys
import os
import pandas as pd
from datetime import datetime
import matplotlib.pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import MultipleLocator
import numpy as np
import argparse
import matplotlib

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rc('text', usetex=True)

parser = argparse.ArgumentParser()
parser.add_argument('-o', '--output', help="path to output image file")
parser.add_argument('--design', choices=['transaction', 'linked_list'], default='transaction', help="type of design")
parser.add_argument('input', help="path to input data file")
parser.add_argument('--silent', action='store_true', help="whether to show the plot or not")

def plot(args):
    # parse data from CSV
    df = pd.read_csv(args.input, index_col=0)
    df = df * 1000

    # set up plot
    figure, ax = plt.subplots(figsize=(5.5,2.8))

    # plot and format

    if args.design == 'transaction':
        df['Base Redis'].plot(ax=ax, color='#00A000', linewidth=2, marker='o')
        df['Fully Persistent With Transactions'].plot(ax=ax, color='#A00000', linewidth=2, marker='^', label='Fully Persistent w/ Tx')
        df['Hybrid'].plot(ax=ax, color='#0344FC', linewidth=2, marker='s')
    elif args.design == 'linked_list':
        # df['Base Redis'].plot(ax=ax, color='#00A000', linewidth=2, marker='o')
        df['Fully Persistent Without Transactions'].plot(ax=ax, color='#A00000', linewidth=2, marker='^', label='Fully Persistent')
        df['Hybrid'].plot(ax=ax, color='#0344FC', linewidth=2, marker='s')
        # df['Hybrid Without Iteration'].plot(ax=ax, color='#FB9F04', linewidth=2, marker='+', label='Hybrid w/o Iteration')
        df['Iteration'].plot(ax=ax, color='#FB9F04', linewidth=2, marker='+', label='PMDK iterator time\n in Hybrid recovery')

    # turn on grid
    ax.grid(axis='y', linestyle='--')

    # specify axis labels
    ax.set_xlabel('Number of keys', fontsize=15)
    ax.set_ylabel('Recovery time (ms)', fontsize=15)

    # number format
    ax.get_xaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x) / 1000.0 ).rstrip('0').rstrip('.') + 'K'))
    ax.get_yaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x), ',')))
    ax.tick_params(axis='both', which='major', labelsize=12)

    # plot legends
    ax.legend(frameon=False, loc='upper left', bbox_to_anchor=(0, 1.05), labelspacing=0.3, ncol=1, prop=dict(size=14))

    plt.tight_layout()
    if args.output:
        plt.savefig(args.output, bbox_inches='tight')
    if not args.silent:
        plt.show()

if __name__ == '__main__':
    args = parser.parse_args()
    if not args.input:
        sys.stderr.write('Must specify input data file\n')
        parser.print_help()
        sys.exit(1)
    plot(args)


==> plot/plot_redis_snapshot_throughput.py <==
#!/usr/bin/env python

import sys
import os
import pandas as pd
from datetime import datetime
import matplotlib.pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import MultipleLocator
import numpy as np
import argparse
import matplotlib
from parselib import parse_throughput

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rc('text', usetex=True)

parser = argparse.ArgumentParser()
parser.add_argument('-o', '--output', help="path to output image file")
parser.add_argument('--base', help="path to base redis data file")
parser.add_argument('--snapshot', help="path to snapshot redis data file")
parser.add_argument('--silent', action='store_true', help="whether to show the plot or not")

def plot(args):
    df_base = parse_throughput(args.base)
    df_snapshot = parse_throughput(args.snapshot)

    # set up plot
    figure, ax = plt.subplots(figsize=(5.5,2.8))

    # plot and format
    df_base['Throughput'].plot(ax=ax, color='#00A000', linewidth=1.5, marker='o', label='Base Redis')
    df_snapshot['Throughput'].plot(ax=ax, color='#A00000', linewidth=1.5, marker='x', label='Redis w/ Snapshot')

    # turn on grid 
    ax.grid(axis='y', linestyle='--')

    # specify axis labels
    ax.set_xlabel('Number of keys', fontsize=15)
    ax.set_ylabel('Throughput (op/s)', fontsize=15)

    # number format
    ax.get_xaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x) / 1000.0 ).rstrip('0').rstrip('.') + 'K'))
    ax.get_yaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x) / 1000.0 ).rstrip('0').rstrip('.') + 'K'))
    ax.tick_params(axis='both', which='major', labelsize=12)

    # include legend
    ax.legend(frameon=False, loc='upper center', ncol=2, bbox_to_anchor=(0.5, 1.3), prop=dict(size=14))

    plt.tight_layout()
    if args.output:
        plt.savefig(args.output, bbox_inches='tight')
    if not args.silent:
        plt.show()

if __name__ == '__main__':
    args = parser.parse_args()
    if not args.base or not args.snapshot:
        sys.stderr.write('Must specify input data file for base, snapshot\n')
        parser.print_help()
        sys.exit(1)
    plot(args)


==> plot/plot_redis_ycsb_throughput.py <==
#!/usr/bin/env python

import sys
import os
import pandas as pd
from datetime import datetime
import matplotlib.pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import MultipleLocator
import numpy as np
import argparse
import matplotlib
from parselib import parse_throughput

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rc('text', usetex=True)

parser = argparse.ArgumentParser()
parser.add_argument('-o', '--output', help="path to output image file")
parser.add_argument('--hybrid', help="path to hybrid redis data file")
parser.add_argument('--full', help="path to fully persistent redis data file")
parser.add_argument('--silent', action='store_true', help="whether to show the plot or not")

def plot(args):
    df_hybrid = parse_throughput(args.hybrid)
    df_full = parse_throughput(args.full)

    # set up plot
    figure, ax = plt.subplots(figsize=(5.5,2.8))

    # plot and format
    df_hybrid['Throughput'].plot(ax=ax, color='#00A000', linewidth=1.5, label='Hybrid')
    df_full['Throughput'].plot(ax=ax, color='#A00000', linewidth=1.5, label='Fully Persistent')

    # turn on grid 
    ax.grid(axis='y', linestyle='--')

    # specify axis labels
    ax.set_xlabel('Number of operations', fontsize=12)
    ax.set_ylabel('Throughput (op/s)', fontsize=12)

    ax.set_ylim(ymin=0)

    # number format
    ax.get_xaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x) / 1000.0 ).rstrip('0').rstrip('.') + 'K'))
    ax.get_yaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x) / 1000.0 ).rstrip('0').rstrip('.') + 'K'))
    ax.tick_params(axis='both', which='major', labelsize=12)
    ax.yaxis.set_major_locator(MultipleLocator(10000))

    # include legend
    ax.legend(frameon=False, loc='upper center', ncol=2, bbox_to_anchor=(0.5, 1.2))

    plt.tight_layout()
    if args.output:
        plt.savefig(args.output, bbox_inches='tight')
    if not args.silent:
        plt.show()

if __name__ == '__main__':
    args = parser.parse_args()
    if not args.hybrid or not args.full:
        sys.stderr.write('Must specify input data file for hybrid, fully persistent\n')
        parser.print_help()
        sys.exit(1)
    plot(args)


==> plot/plot_ycsb_workload_throughput.py <==
#!/usr/bin/env python

import sys
import os
import pandas as pd
from datetime import datetime
import matplotlib.pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import MultipleLocator
import numpy as np
import argparse
import matplotlib
from parselib import parse_throughput

matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
matplotlib.rc('text', usetex=True)

parser = argparse.ArgumentParser()
parser.add_argument('-o', '--output', help="path to output image file")
parser.add_argument('--sys', choices=['redis', 'memcached'], help="redis or memcached")
parser.add_argument('--hybrid', help="path to hybrid redis data file")
parser.add_argument('--full', help="path to fully persistent redis data file")
parser.add_argument('--silent', action='store_true', help="whether to show the plot or not")

def hatch_bar(df, ax):
    bars = ax.patches
    hatches = '+o-\\/'
    hatch_repeats = 3 
    all_hatches = []
    for h in hatches:
        all_hatches.extend([h * hatch_repeats] * len(df))
    for bar, hatch in zip(bars, all_hatches):
        bar.set_hatch(hatch)

def plot(args):
    df_hybrid = pd.read_csv(args.hybrid, index_col=0)
    df_full = pd.read_csv(args.full, index_col=0)

    # set up plot
    figure, ax = plt.subplots(figsize=(5.5,2.8))

    df = pd.DataFrame({"hybrid": df_hybrid["throughput"], "full": df_full["throughput"]}, index=df_hybrid.index)
    print df

    # plot and format
    df.plot.bar(ax=ax, rot=0, zorder=3, colormap='Paired')

    # turn on grid 
    # ax.grid(axis='y', linestyle='--')

    hatch_bar(df, ax)

    # specify axis labels
    ax.set_xlabel('YCSB Workload Type', fontsize=15)
    ax.set_ylabel('Throughput (op/s)', fontsize=15)

    ax.set_ylim(ymin=0)

    # number format
    ax.get_yaxis().set_major_formatter(matplotlib.ticker.FuncFormatter(lambda x, p: format(int(x) / 1000.0 ).rstrip('0').rstrip('.') + 'K'))
    ax.tick_params(axis='both', which='major', labelsize=12)

    # include legend
    if args.sys == "redis":
        ax.legend(['Fully Persistent', 'Hybrid'], frameon=False, loc='upper left', labelspacing=0.3, ncol=1, bbox_to_anchor=(0, 1.05), prop=dict(size=14))
    elif args.sys == "memcached":
        ax.legend(['Fully Persistent', 'Hybrid'], frameon=False, loc='upper center', ncol=2, bbox_to_anchor=(0.5, 1.25), prop=dict(size=14))

    plt.tight_layout()
    if args.output:
        plt.savefig(args.output, bbox_inches='tight', pad_inches=0.05)
    if not args.silent:
        plt.show()

if __name__ == '__main__':
    args = parser.parse_args()
    if not args.hybrid or not args.full:
        sys.stderr.write('Must specify input data file for hybrid, fully persistent\n')
        parser.print_help()
        sys.exit(1)
    if not args.sys:
        sys.stderr.write('Must specify sys argument\n')
        parser.print_help()
        sys.exit(1)
    plot(args)


==> plot/ycsb_throughput_aggregate.py <==
#!/usr/bin/env python

import sys
import os
import pandas as pd
from datetime import datetime
import numpy as np
import argparse
from parselib import parse_throughput

parser = argparse.ArgumentParser()
parser.add_argument('-o', '--output', help="path to output image file")
parser.add_argument('--prefix', help="path to ycsb workload result files for type A, B, C, D")

def aggregate(args):
    workloads = ["A", "B", "C", "D"]
    workload_dfs = {}
    for workload in workloads:
        workload_file = args.prefix + workload + ".csv"
        if os.path.isfile(workload_file):
            df = parse_throughput(workload_file)
            workload_dfs[workload] = df
        else:
            sys.stderr.write("Expected file %s does not exist\n" % (workload_file))
            sys.exit(1)
    print "workload_type,throughput"
    for workload in workloads:
        df = workload_dfs[workload]
        print "%s,%.2f" % (workload, df["Throughput"].mean())

if __name__ == '__main__':
    args = parser.parse_args()
    if not args.prefix:
        sys.stderr.write("Must specify workload file prefix")
        parser.print_help()
        sys.exit(1)
    aggregate(args)

